The structure of finite groups invariably generated by two elements of prime order

A group $G$ is invariably generated by two elements $a$ and $b$ if $G=\langle a^g,b^h\rangle $ for all $g,h\in G$. This paper provides a structural description of finite groups invariably generated by two elements of distinct prime orders $s$ and $t$. We illustrate the use of our main result in a case study with $s=2$ and $t=3$. In particular we prove that an almost simple group is invariably generated by an element of order $2$ and an element of order $3$ if and only if it is isomorphic to $\mathrm{PGL}_2(3^{2^b})$ for some $b \ge 1$.

==> anc/comp_calcs.tex <==


for n in [2^5*3^3] do
SS:= SmallGroups(n);

for G in SS do
C:= ConjugacyClasses(G);
C2:=[x[3]: x in C|x[1] eq 2];
C3:=[x[3]: x in C|x[1] eq 3];
for a in C3 do 
    A:= Conjugates(G,a);
    for y in C2 do  
        B:={sub<G|aa ,y> eq G:aa in A};
        if B eq {true} then print "got one";Index(SS,G), n; end if;
    end for;
end for;
end for;// SS       
end for;

**************************


P:= SmallGroupProcess(2^8*3);
Gs:=[];n:=0;
repeat
 G:= Current(P);n:= n+1; n;
 C:= ConjugacyClasses(G);
C2:=[x[3]: x in C|x[1] eq 2];
C3:=[x[3]: x in C|x[1] eq 3];
for a in C3 do
    A:= Conjugates(G,a);
    for y in C2 do
        B:={sub<G|aa ,y> eq G:aa in A};
        if B eq {true} then print "got one";Append(~Gs,G);  end if;
    end for;
end for;
Advance(~P);

until   IsEmpty(P);
 
